Compact Packings are not always the Densest

We provide a counterexample to a conjecture by B. Connelly about density of circle packings

==> 110.sage <==
# auxiliary function
# INPUT: discs (x1,y1,r1), (x2,y2,r2) and radius r3
# OUTPUT: disc (x3,y3,r3) tangent to both other discs
def stick((x1,y1,r1),(x2,y2,r2),r3,direct=true):
    l=sqrt((x2-x1)^2+(y2-y1)^2) # l=r1+r2 if discs are tangents
    cosa=((r1+r3)^2+l^2-(r2+r3)^2)/(2*(r1+r3)*l)
    sina=(1 if direct else -1)*sqrt(1-cosa^2)
    x3=x1+(cosa*(x2-x1)-sina*(y2-y1))*(r1+r3)/l
    y3=y1+(sina*(x2-x1)+cosa*(y2-y1))*(r1+r3)/l
    return (x3.canonicalize_radical(),y3.canonicalize_radical(),r3)

var('x')

# ratio r1
r1=ZZ[x](x^4-10*x^2-8*x+9).roots(AA)[0][0]

# ratios of the packing 110
var('r s')
r=ZZ[x](9*x^8 + 12*x^7 - 242*x^6 + 436*x^5 + 665*x^4 - 2680*x^3 + 2680*x^2 - 1056*x + 144).roots(AA)[4][0]
s=ZZ[x](9*x^8 - 120*x^7 - 380*x^6 + 2056*x^5 + 12846*x^4 - 29672*x^3 + 15220*x^2 - 2088*x + 81).roots(AA)[2][0]

# reduced density of the packing 110 (that is, density divided by pi)
d110=ZZ[x](40310784*x^8+19785129984*x^7-382531200768*x^6-143197157376*x^5+4901660112720*x^4-8256726829824*x^3+20025637979992*x^2-30674197374912*x+7374545189181).roots(AA)[2][0]

# computation of disc coordinates
d0=(-x,0,x)
d1=(x,0,x)
d2=stick(d0,d1,1)
d3=stick(d2,d1,1)

# Y-coordinate of disc 3 is larger than 1
AA(d3[1].subs(x=s/r))

# reduced density of the new noncompact packing (that is, density divided by pi)
area=2*d3[0]*(d3[1]+d2[1])
d110b=AA((2*(s/r)^2+2)/area.subs(x=s/r))

# d100 is less than d110b -> this is a counterexample


